Joint Multiple Imputation of Node Attributes and Network Ties in R

Missing data in social network studies routinely affects both node-level attributes and the network ties themselves. Standard multiple imputation software such as mice (van Buuren and Groothuis-Oudshoorn, 2011) handles the former well but has no notion of network structure, while dedicated network-imputation procedures typically treat tie imputation and attribute imputation as separate problems. This paper introduces netimpute, an R package that (a) computes a broad battery of node-level structural and attribute homophily measures across one or more networks, (b) can reduce these to a manageable set of principal component predictors while optionally preserving specific raw measures that are themselves part of substantive hypotheses, (c) provides a dyadic (cell-level) regression for network ties in the spirit of MR-QAP (Krackhardt, 1988), and (d) combines both into netmice(), a chained-equations routine that jointly imputes missing node attributes and missing network ties by cycling between them, using network-derived predictors for attributes and attribute-derived (and other-network-derived) predictors for ties. Network ties are updated tie-wise by default: a sequential Gibbs step redraws each missing tie one at a time, conditional on all previously imputed ties, refreshing the endogenous statistics (reciprocity, shared contacts) after every single draw via change statistics. The package additionally supports structural zeros, logical constraints between networks, social-relations-model random intercepts in the tie model, custom imputation models with interactions among any internally created terms, and network-aware per-target predictor selection (netquickpred()). We describe the package's design choices, the measures it computes for binary and non-negative weighted networks, and illustrate its use with a reproducible example

==> example_run.R <==
# Generates the real, verified output embedded in the JSS paper's
# illustrative example (paper/netimpute-jss.tex). Run from the package root;
# stdout of this script is what the paper's Routput blocks show.
options(width = 80)
suppressMessages(library(netimpute))
set.seed(20260701)

n <- 40
friends <- matrix(rbinom(n * n, 1, 0.08), n, n)
diag(friends) <- 0
advice <- matrix(rpois(n * n, 0.35), n, n)
diag(advice) <- 0

attrs <- data.frame(
  age         = round(rnorm(n, 34, 7)),
  gender      = sample(c("F", "M"), n, replace = TRUE),
  department  = sample(c("sales", "eng", "hr"), n, replace = TRUE, prob = c(0.4, 0.4, 0.2)),
  performance = round(rnorm(n, 50, 10), 1)
)

cat("---- net_measures_core() on the friendship network ----\n")
core_out <- suppressMessages(net_measures_core(friends, attrs))
print(round(head(core_out[c("node_id", "outdegree", "indegree", "reciprocity_ratio",
                             "betweenness", "constraint")]), 3))

cat("\n---- net_measures(): a bespoke measure selection ----\n")
print(names(net_measures(friends, measure_set = c("indegree", "betweenness", "pagerank"))))

cat("\n---- dyad_regression(): friendship ties on attributes + advice network ----\n")
dr <- suppressMessages(
  dyad_regression(list(friends = friends, advice = advice), attrs, target = "friends"))
print(summary(dr$model)$coefficients[c("age_absdiff", "department_same", "advice_tie"), ])

cat("\n---- Introduce missingness in attributes and in the friendship network ----\n")
attrs_miss <- attrs
set.seed(1)
attrs_miss$age[sample(n, 4)] <- NA
attrs_miss$performance[sample(n, 5)] <- NA
attrs_miss$department[sample(n, 3)] <- NA

friends_miss <- friends
off <- which(row(friends_miss) != col(friends_miss))
friends_miss[sample(off, round(length(off) * 0.05))] <- NA

cat("Missing values per attribute:\n")
print(colSums(is.na(attrs_miss)))
cat("Missing ties in the friendship network:",
    sum(is.na(friends_miss[row(friends_miss) != col(friends_miss)])), "\n")

cat("\n---- netmice(): joint imputation (tie-wise Gibbs updating by default) ----\n")
# maxit = 5 here (below the default of 20) keeps this illustration's
# convergence tables compact; see ?netmice for why 20 is recommended.
fit <- suppressMessages(netmice(
  attrs_miss, list(friends = friends_miss, advice = advice),
  m = 5, maxit = 5, donors = 5, seed = 20260701, printFlag = FALSE,
  models = list("performance ~ friends_indegree + age * department",
                "friends ~ age_ego:reciprocity")
))
print(fit)

cat("\n---- One completed dataset ----\n")
completed <- complete_netmice(fit, 1)
print(head(completed$data))
cat("Any remaining NA in attributes:", anyNA(completed$data), "\n")
cat("Any remaining NA in friendship ties:",
    anyNA(completed$net_list$friends[row(friends) != col(friends)]), "\n")

cat("\n---- Convergence diagnostics: chain means for 'age' across iterations ----\n")
print(round(fit$chainMean["age", , ], 2))

cat("\n---- Network-level diagnostics across iterations (chain 1, friendship net) ----\n")
print(round(t(fit$netChain["friends", , , 1]), 3))

cat("\n---- netquickpred(): per-target predictor selection ----\n")
# mincor well above the 0.1 default: with only n = 40 nodes, chance
# correlations of network measures easily exceed 0.1, so a stricter screen
# keeps the illustration honest (and compact)
qp <- suppressMessages(netquickpred(
  attrs_miss, list(friends = friends_miss, advice = advice),
  targets = "performance", mincor = 0.4
))
print(qp)

